Bezier-based Regression Feature Descriptor for Deformable Linear Objects

In this paper, a feature extraction approach for the deformable linear object is presented, which uses a Bezier curve to represent the original geometric shape. The proposed extraction strategy is combined with a parameterization technique, the goal is to compute the regression features from the visual-feedback RGB image, and finally obtain the efficient shape feature in the low-dimensional latent space. Existing works of literature often fail to capture the complex characteristics in a unified framework. They also struggle in scenarios where only local shape descriptors are used to guide the robot to complete the manipulation. To address these challenges, we propose a feature extraction technique using a parameterization approach to generate the regression features, which leverages the power of the Bezier curve and linear regression. The proposed extraction method effectively captures topological features and node characteristics, making it well-suited for the deformation object manipulation task. Large mount of simulations are conducted to evaluate the presented method. Our results demonstrate that the proposed method outperforms existing methods in terms of prediction accuracy, robustness, and computational efficiency. Furthermore, our approach enables the extraction of meaningful insights from the predicted links, thereby contributing to a better understanding of the shape of the deformable linear objects. Overall, this work represents a significant step forward in the use of Bezier curve for shape representation.

==> compile_eps.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
printf "Compiling LaTeX file\n"
latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && latex main.tex && latex main.tex
#latex main.tex && latex main.tex
printf "\nBuilding .pdf file\n"
dvips -Ppdf -G0 -tletter main.dvi -o main.ps &&
ps2pdf -dCompatibilityLevel=1.4 -dMAxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sPAPERSIZE=letter main.ps main.pdf 
printf "\nClean build files\n"
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg
printf "\nDone compiling\n\n"

exit 0


==> compile_pdf.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
printf "Compiling LaTeX file\n"
#latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && pdflatex main.tex 
#pdflatex main.tex && bibtex main.aux && pdflatex main.tex && bibtex main.aux && pdflatex main.tex 
pdflatex main.tex && pdflatex main.tex 
mv main.pdf out.pdf
printf "\nClean build files\n"
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg
#rm -f figures/*.pdf
printf "\nDone compiling\n\n"

exit 0

